Testing Implementation of FAMTAR: Adaptive Multipath Routing

Flow-Aware Multi-Topology Adaptive Routing (FAMTAR) is a new approach to multipath and adaptive routing in IP networks which enables automatic use of alternative paths when the primary one becomes congested. It provides more efficient network resource utilization and higher quality of transmission compared to standard IP routing. However, thus far it has only been evaluated through simulations. In this paper we share our experiences from building a real-time FAMTAR router and present results of its tests in a physical network. The results are in line with those obtained previously through simulations and they open the way to implementation of a production grade FAMTAR router.

==> Plots/plot.py <==
#!/usr/bin/python3

import argparse
import collections
import pathlib
import numpy as np

import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import pandas as pd

PDF_NONE_METADATA = {'Creator': None, 'Producer': None, 'CreationDate': None}
matplotlib.rcParams['figure.dpi'] *= 2
matplotlib.rcParams['figure.subplot.hspace'] = 0
matplotlib.rcParams['figure.subplot.wspace'] /= 1.5
matplotlib.rcParams['figure.subplot.left'] = 0.10
matplotlib.rcParams['figure.subplot.bottom'] = 0.10
matplotlib.rcParams['figure.subplot.right'] = 0.90
matplotlib.rcParams['figure.subplot.top'] = 1.00
matplotlib.rcParams['xtick.major.width'] = 0.5
matplotlib.rcParams['xtick.minor.width'] = 0.5
matplotlib.rcParams['xtick.top'] = True
matplotlib.rcParams['xtick.direction'] = 'in'
matplotlib.rcParams['ytick.major.width'] = 0.5
matplotlib.rcParams['ytick.minor.width'] = 0.5
matplotlib.rcParams['ytick.right'] = True
matplotlib.rcParams['ytick.direction'] = 'in'
matplotlib.rcParams["legend.frameon"] = False
matplotlib.rcParams["errorbar.capsize"] = 1.5
matplotlib.rcParams['axes.xmargin'] = 0.05
matplotlib.rcParams['axes.ymargin'] = 0.05
matplotlib.rcParams['axes.linewidth'] = 0.5
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['font.family'] = 'sans'

matplotlib.rcParams['text.usetex'] = True
# matplotlib.rcParams['mathtext.fontset'] = 'stix'
# matplotlib.rcParams['font.family'] = 'sans-serif'

#
# matplotlib.rcParams['text.latex.preamble'] = r'''
# \usepackage[notextcomp]{stix}
# '''

def save_figure(figure, fname, ext='pdf', **kwargs):
    figure.savefig(fname + f'.{ext}', bbox_inches='tight', metadata=PDF_NONE_METADATA, **kwargs)


emu = pd.read_table('scenario-1/8.csv', header=None, index_col=0, usecols=[0, 1, 2])

sim = {}

for p in pathlib.Path('sim').glob('*'):
    sim[p.name.split('_')[-1]] = pd.read_table(p, header=None, index_col=0, usecols=[0, 3, 4]).loc[:4]

fig = plt.figure(figsize=(2.56, 1.08))
ax = plt.subplot(1, 1, 1)

plt.subplots_adjust(0, 0, 1, 1)

ax.plot(range(1, 5), range(1, 5), 'k:,', lw=0.5, ms=2, alpha=1,
            label='linear')

one = emu[1].iloc[0]
ax.errorbar(emu.index, emu[1] / one, emu[2] / one, None, 'b--', lw=0.5, capthick=0.5, ms=2, alpha=1,
            label='emu')

for k, v in sim.items():
    if k == '0.9':
        one = v[3].iloc[0]
        ax.errorbar(v.index, v[3] / one, v[4] / one, None, 'm--', lw=0.5, capthick=0.5, ms=2, alpha=1,
                    label='sim ' + k)

ax.set_xlabel(f'Number of active paths')
ax.set_ylabel(f'Received data (x)')
# ax.set_yscale('log')
# ax.legend()
ax.yaxis.set_major_locator(MaxNLocator(integer=True))
ax.xaxis.set_major_locator(MaxNLocator(integer=True))
ax.set_xlim(1, 4)

out = f'compare'
save_figure(fig, out, ext='pdf')
plt.close(fig)


==> Plots/ppp.py <==
#!/usr/bin/python3

import argparse
import collections
import pathlib
import numpy as np

import matplotlib
import matplotlib.pyplot as plt
from matplotlib.ticker import MaxNLocator
import pandas as pd

PDF_NONE_METADATA = {'Creator': None, 'Producer': None, 'CreationDate': None}
matplotlib.rcParams['figure.dpi'] *= 2
matplotlib.rcParams['figure.subplot.hspace'] = 0
matplotlib.rcParams['figure.subplot.wspace'] /= 1.5
matplotlib.rcParams['figure.subplot.left'] = 0.10
matplotlib.rcParams['figure.subplot.bottom'] = 0.10
matplotlib.rcParams['figure.subplot.right'] = 0.90
matplotlib.rcParams['figure.subplot.top'] = 1.00
matplotlib.rcParams['xtick.major.width'] = 0.5
matplotlib.rcParams['xtick.minor.width'] = 0.5
matplotlib.rcParams['xtick.top'] = True
matplotlib.rcParams['xtick.direction'] = 'in'
matplotlib.rcParams['ytick.major.width'] = 0.5
matplotlib.rcParams['ytick.minor.width'] = 0.5
matplotlib.rcParams['ytick.right'] = True
matplotlib.rcParams['ytick.direction'] = 'in'
matplotlib.rcParams["legend.frameon"] = False
matplotlib.rcParams["errorbar.capsize"] = 1.5
matplotlib.rcParams['axes.xmargin'] = 0.05
matplotlib.rcParams['axes.ymargin'] = 0.05
matplotlib.rcParams['axes.linewidth'] = 0.5
matplotlib.rcParams['pdf.use14corefonts'] = True
matplotlib.rcParams['font.family'] = 'sans'

matplotlib.rcParams['text.usetex'] = True
# matplotlib.rcParams['mathtext.fontset'] = 'stix'
# matplotlib.rcParams['font.family'] = 'sans-serif'

#
# matplotlib.rcParams['text.latex.preamble'] = r'''
# \usepackage[notextcomp]{stix}
# '''

def save_figure(figure, fname, ext='pdf', **kwargs):
    figure.savefig(fname + f'.{ext}', bbox_inches='tight', metadata=PDF_NONE_METADATA, **kwargs)


emu = pd.read_table('scenario-1/8.csv', header=None, index_col=0, usecols=[0, 1, 2])

sim = {}

for p in pathlib.Path('sim').glob('*'):
    sim[p.name.split('_')[-1]] = pd.read_table(p, header=None, index_col=0, usecols=[0, 3, 4]).loc[:4]

fig = plt.figure(figsize=(2.56, 1.08))
ax = plt.subplot(1, 1, 1)

plt.subplots_adjust(0, 0, 1, 1)

ax.plot(range(1, 5), range(1, 5), 'k:,', lw=0.5, ms=2, alpha=1,
            label='linear')

one = emu[1].iloc[0]
ax.errorbar(emu.index, emu[1] / one, emu[2] / one, None, 'b--', lw=0.5, capthick=0.5, ms=2, alpha=1,
            label='emu')

for k, v in sim.items():
    if k == '0.9':
        one = v[3].iloc[0]
        ax.errorbar(v.index, v[3] / one, v[4] / one, None, 'm--', lw=0.5, capthick=0.5, ms=2, alpha=1,
                    label='sim ' + k)

ax.set_xlabel(f'Number of active paths')
ax.set_ylabel(f'Received data (x)')
# ax.set_yscale('log')
# ax.legend()
ax.yaxis.set_major_locator(MaxNLocator(integer=True))
ax.xaxis.set_major_locator(MaxNLocator(integer=True))
ax.set_xlim(1, 4)

out = f'compare'
save_figure(fig, out, ext='pdf')
plt.close(fig)

